Egglog Python: A Pythonic Library for E-graphs

E-graphs have emerged as a versatile data structure with applications in synthesis, optimization, and verification through techniques such as equality saturation. This paper introduces Python bindings for the experimental egglog library (previously called egg-smol), which aims to bring the benefits of e-graphs to the Python ecosystem. The bindings offer a high-level, Pythonic API providing an accessible and familiar interface for Python users. By integrating e-graph techniques with Python, we hope to enable collaboration and innovation across various domains in the scientific computing and machine learning communities. We discuss the advantages of using Python bindings for both Python and existing egg-smol users, as well as possible future directions for development.

==> eqsat_basic.py <==
"""
Basic equality saturation example.
==================================
"""
from __future__ import annotations

from egg_smol import *

egraph = EGraph()


@egraph.class_
class Num(BaseExpr):
    def __init__(self, value: i64Like) -> None:
        ...

    @classmethod
    def var(cls, name: StringLike) -> Num:
        ...

    def __add__(self, other: Num) -> Num:
        ...

    def __mul__(self, other: Num) -> Num:
        ...


# expr1 = 2 * (x + 3)
expr1 = egraph.define(
    "expr1",
    Num(2) * (Num.var("x") + Num(3)),
)
# expr2 = 6 + 2 * x
expr2 = egraph.define(
    "expr2",
    Num(6) + Num(2) * Num.var("x"),
)

a, b, c = vars_("a b c", Num)
i, j = vars_("i j", i64)
egraph.register(
    rewrite(a + b).to(b + a),
    rewrite(a * (b + c)).to((a * b) + (a * c)),
    rewrite(Num(i) + Num(j)).to(Num(i + j)),
    rewrite(Num(i) * Num(j)).to(Num(i * j)),
)
egraph.run(10)
egraph.check(eq(expr1).to(expr2))


==> eqsat_basic_low_level.py <==
"""
Basic equality saturation example using the low-level API.
=========================================================
"""
from egg_smol.bindings import *

egraph = EGraph()
egraph.declare_sort("Math")
egraph.declare_constructor(Variant("Num", ["i64"]), "Math")
egraph.declare_constructor(Variant("Var", ["String"]), "Math")
egraph.declare_constructor(Variant("Add", ["Math", "Math"]), "Math")
egraph.declare_constructor(Variant("Mul", ["Math", "Math"]), "Math")

egraph.define(
    "expr1",
    Call(
        "Mul", [Call("Num", [Lit(Int(2))]), Call("Add", [Call("Var", [Lit(String("x"))]), Call("Num", [Lit(Int(3))])])]
    ),
)
egraph.define(
    "expr2",
    Call(
        "Add", [Call("Num", [Lit(Int(6))]), Call("Mul", [Call("Num", [Lit(Int(2))]), Call("Var", [Lit(String("x"))])])]
    ),
)
egraph.add_rewrite(Rewrite(Call("Add", [Var("a"), Var("b")]), Call("Add", [Var("b"), Var("a")])))

lhs = Call("Mul", [Var("a"), Call("Add", [Var("b"), Var("c")])])
rhs = Call("Add", [Call("Mul", [Var("a"), Var("b")]), Call("Mul", [Var("a"), Var("c")])])
egraph.add_rewrite(Rewrite(lhs, rhs))


lhs = Call("Add", [Call("Num", [Var("a")]), Call("Num", [Var("b")])])
rhs = Call("Num", [Call("+", [Var("a"), Var("b")])])
egraph.add_rewrite(Rewrite(lhs, rhs))

lhs = Call("Mul", [Call("Num", [Var("a")]), Call("Num", [Var("b")])])
rhs = Call("Num", [Call("*", [Var("a"), Var("b")])])
egraph.add_rewrite(Rewrite(lhs, rhs))

egraph.run_rules(10)
egraph.check_fact(Eq([Var("expr1"), Var("expr2")]))

